Exploring Black Hole Mimickers: Electromagnetic and Gravitational Signatures of AdS Black Shells

We study electromagnetic and gravitational properties of AdS black shells (also referred to as AdS black bubbles) -- a class of quantum gravity motivated black hole mimickers, that in the classical limit are described as ultra compact shells of matter. We find that their electromagnetic properties are remarkably similar to black holes. We then discuss the extent to which these objects are distinguishable from black holes, both for intrinsic interest within the black shell model, and as a guide for similar efforts in other sub-classes of exotic compact objects (ECOs). We study photon rings and lensing band characteristics, relevant for very large baseline inteferometry (VLBI) observations, as well as gravitational wave observables -- quasinormal modes in the eikonal limit and the static tidal Love number for non-spinning shells -- relevant for ongoing and upcoming gravitational wave observations.

==> figures/crop.sh <==
#!/bin/bash
list=`ls *.pdf`
for filename in $list; do
	pdfcrop "$filename"
	mv "$(basename "$filename" .pdf)-crop.pdf" "$filename"
done

